TRACE: Temporal Audit and Condition-aware Evaluation of Streaming Video Understanding

Streaming video understanding requires models to interpret evidence as it arrives, yet current evaluations often report task scores without specifying when evidence becomes valid, how visual history is maintained, or how responses are triggered. As a result, similar scores may correspond to different workloads, failure modes, and operational behavior. We introduce TRACE (Temporal Audit and Condition-aware Evaluation), a condition-aware benchmark and evaluation framework that makes these factors explicit. TRACE combines temporally audited visual tasks with evidence timing and instruction-dependent trigger annotations, a unified causal Core--Adapter protocol that controls information availability while recording actual history processing and response events, and multidimensional reporting of answer quality, timeliness, response-selection behavior, workload, completion, and reliability. On 1,240 records from 517 videos, we evaluate eight publicly available models or systems in eight configurations. We find that nearly identical QA accuracy can mask substantial differences in completion, answer validity, and generation workload, while proactive performance separates into response quality, response delay, false alarms (responses emitted while no target window is currently valid and a later one remains), and missed target windows. These results show that streaming-video performance should be interpreted as execution-conditioned system behavior rather than a single score. Our benchmark and code can be accessed at \href{https://github.com/om-ai-lab/trace-bench}{https://github.com/om-ai-lab/trace-bench}.

==> figures/appendix/draw_trigger_breakdown.py <==
"""Generate Appendix trigger-type breakdown from the retained current-v4 analysis CSV."""
from pathlib import Path
import csv
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

ROOT = Path(__file__).resolve().parents[2]
SRC = ROOT / 'figures' / 'data' / 'proactive_breakdown.csv'
OUT = Path(__file__).resolve().parent / 'fig_appendix_proactive_breakdown'
models = ['AURA','LiveCC','MOSS-Preview','MOSS-VL','ThinkStream','VideoLLM-Online','JoyAI']
labels = ['AURA','LiveCC','MOSS-Preview','MOSS-VL','ThinkStream','VideoLLM-Online','JoyAI']
trigger_order = [
    ('event_onset','Event onset',758,'#4C72B0'),
    ('event_completion','Event completion',319,'#EE7C2D'),
    ('clue_sufficient','Sufficient evidence',48,'#77B046'),
    ('state_interval','State interval',145,'#A6A6A6'),
]
rows = list(csv.DictReader(SRC.open()))
lookup = {}
for r in rows:
    if r['dimension']=='trigger_type':
        lookup[(r['model'],r['value'])] = float(r['window_accuracy'])*100
x=np.arange(len(models)); width=.13; offsets=np.array([-1.5,-.5,.5,1.5])*width
fig,ax=plt.subplots(figsize=(10.5,6.2)); fig.patch.set_facecolor('#f5f5f5'); ax.set_facecolor('white')
ax.axvspan(-.5,5.5,facecolor='#e9f0f7',zorder=0)
ax.axvspan(5.5,6.5,facecolor='#f4ecdf',zorder=0)
for i,(key,name,n,color) in enumerate(trigger_order):
    vals=[lookup.get((m,key),0.0) for m in models]
    ax.bar(x+offsets[i],vals,width=width,label=f'{name} (n={n})',color=color,zorder=3)
ax.set_ylabel('In-window accuracy (%)',fontsize=12); ax.set_ylim(0,54)
ax.set_yticks(np.arange(0,55,10)); ax.set_yticklabels([f'{v}%' for v in range(0,55,10)],fontsize=11)
ax.set_xticks(x); ax.set_xticklabels(labels,rotation=35,ha='right',fontsize=11)
ax.legend(title='Trigger type',loc='upper left',frameon=True,framealpha=.95,facecolor='#f4f4f4',edgecolor='#b9b9b9',fontsize=11,title_fontsize=14)
for spine in ax.spines.values(): spine.set_linewidth(1.2)
ax.tick_params(axis='both',width=1.2,length=6); ax.grid(False)
fig.text(.5,.035,'407 records · 1,270 target windows · W = 5 s',ha='center',va='bottom',fontsize=12)
plt.subplots_adjust(left=.10,right=.99,top=.94,bottom=.33)
fig.savefig(str(OUT)+'.pdf',bbox_inches='tight'); fig.savefig(str(OUT)+'.png',dpi=220,bbox_inches='tight')
print('saved',OUT)


==> figures/main/draw_evaluation_design.py <==
"""Render the review draft of the TRACE method diagram (no manuscript insertion)."""

from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch, Rectangle


OUT = Path(__file__).resolve().parent
INK = "#17324d"
MUTED = "#52677e"
BLUE = "#247ac2"
GREEN = "#168673"
ORANGE = "#d97420"
PURPLE = "#7853b4"
RED = "#c35059"
plt.rcParams.update(
    {"font.family": "DejaVu Sans", "pdf.fonttype": 42, "svg.fonttype": "none"}
)
fig, ax = plt.subplots(figsize=(18, 12))
fig.subplots_adjust(left=0.015, right=0.985, top=0.985, bottom=0.015)
ax.set(xlim=(0, 100), ylim=(24, 100))
ax.axis("off")


def text(x, y, value, size=11, color=INK, weight="normal", ha="left", va="center"):
    return ax.text(
        x,
        y,
        value,
        fontsize=size,
        color=color,
        weight=weight,
        ha=ha,
        va=va,
        linespacing=1.4,
    )


def box(x, y, w, h, fill, edge="none", radius=0.8):
    ax.add_patch(
        FancyBboxPatch(
            (x, y),
            w,
            h,
            boxstyle=f"round,pad=0,rounding_size={radius}",
            facecolor=fill,
            edgecolor=edge,
            linewidth=1,
        )
    )


def arrow(x1, y1, x2, y2, color=MUTED, style="->", lw=1.5):
    ax.add_patch(
        FancyArrowPatch(
            (x1, y1),
            (x2, y2),
            arrowstyle=style,
            mutation_scale=12,
            color=color,
            linewidth=lw,
        )
    )


def line(x1, y1, x2, y2, color=MUTED, dashed=False):
    ax.plot([x1, x2], [y1, y2], color=color, lw=1.3, linestyle="--" if dashed else "-")


def span(x1, x2, y, label, color, label_y=None):
    arrow(x1, y, x2, y, color, "<->")
    text(
        (x1 + x2) / 2,
        y + 1 if label_y is None else label_y,
        label,
        10.5,
        color,
        ha="center",
    )


text(
    2,
    98,
    "TRACE: from causal video input to multidimensional evaluation",
    23,
    weight="bold",
)
text(
    2,
    95.5,
    "Shared task timelines  •  explicit interaction tracks  •  linked quality, timing, behavior and workload",
    12,
    MUTED,
)

# Architecture: control and measurement surfaces, not an internal model architecture.
stages = [
    (
        2,
        21,
        "Evaluation Core",
        "Timestamped frames + tasks\nCausal access • fixed delivery rules",
        "#e8f2fc",
        BLUE,
    ),
    (
        27,
        21,
        "Model Adapter",
        "State reuse / legal-history replay\nCalls • images • tokens • failures",
        "#f0eafb",
        PURPLE,
    ),
    (
        52,
        21,
        "Model / system",
        "Answers + response segments\nFirst-token and completion events",
        "#e5f5ef",
        GREEN,
    ),
    (
        77,
        21,
        "Scoring + reporting",
        "Reference content + time windows\nCompare within declared conditions",
        "#fff2df",
        ORANGE,
    ),
]
for x, w, title, subtitle, fill, color in stages:
    box(x, 87.5, w, 6.3, fill)
    text(x + 1.2, 92, title, 12, color, "bold")
    text(x + 1.2, 89.4, subtitle, 9.5)
for x in (23, 48, 73):
    arrow(x + 0.3, 90.6, x + 3.5, 90.6)

# QA has separate video-time and runtime axes.
box(2, 57, 96, 28.7, "#f1f6fc")
text(4, 83.8, "QA: what is known when the question arrives?", 16, BLUE, "bold")
text(4, 81.4, "Video time", 10, MUTED)
arrow(19, 80, 93, 80)
for x in (22, 28, 34, 40, 46, 52, 58):
    ax.add_patch(Rectangle((x, 80.8), 3.5, 1.1, color="#a6cee8", ec="none"))
line(64, 78.9, 64, 82.5, BLUE)
text(65, 81.7, "Question + options at video time q", 11, BLUE, "bold")
text(39, 78.6, "Only frames available by q are legal evidence", 10, ha="center")
text(80, 78.6, "Future video excluded", 10, MUTED, ha="center")

text(4, 75, "Runtime clock", 10, MUTED)
text(4, 73.3, "(elapsed seconds)", 9, MUTED)
arrow(19, 72, 93, 72)
box(20, 72.6, 13, 2.7, "#dce8f8")
box(34, 72.6, 23, 2.7, "#e5dcf3")
box(58, 72.6, 13, 2.7, "#d6eaf9")
box(72, 72.6, 18, 2.7, "#cdece2")
text(26.5, 73.95, "Pre-query stream state", 9, ha="center")
text(45.5, 73.95, "Query-time history / input prep", 9, ha="center")
text(64.5, 73.95, "Prefill / decoding", 9, ha="center")
text(81, 73.95, "Answer generation", 9, ha="center")
for x, label, color in [
    (34, "$r_q$\nQuestion arrival", BLUE),
    (72, "$r_1$\nFirst output token", GREEN),
    (90, "$r_{end}$\nCompletion received", GREEN),
]:
    line(x, 71.7, x, 75.6, color, True)
    text(x, 70.5, label, 9, color, ha="center")
span(34, 72, 66.5, "TTFT: question arrival → first token", PURPLE)
span(34, 90, 61.5, "Response Latency: question arrival → completion", GREEN)
# Proactive point-window example with a gap before the next trigger.
box(2, 26, 96, 29.5, "#eff8f4")
text(4, 53.5, "Proactive Response: what to say, and when to say it", 16, GREEN, "bold")
text(
    4,
    51.2,
    "Video time → instruction-dependent response-window assignment",
    10,
    MUTED,
)
for x, w, color in [(19, 27, "#fbe7e5"), (46, 32, "#c5eadb"), (78, 15, "#fbe7e5")]:
    ax.add_patch(Rectangle((x, 42), w, 7.4, color=color, ec="none"))
text(32, 48, "NO VALID RESPONSE YET", 10, RED, "bold", ha="center")
text(62, 48, "VALID RESPONSE WINDOW", 11, GREEN, "bold", ha="center")
text(86, 48, "OUTSIDE / EXTRA", 10, RED, "bold", ha="center")
arrow(17, 44.5, 95, 44.5)
for x, label, color in [
    (19, "Monitoring\ninstruction", PURPLE),
    (46, "Event\ntrigger", GREEN),
    (78, "Response\ndeadline", GREEN),
]:
    line(x, 41.5, x, 46.6, color)
    text(x, 40.4, label, 9.5, color, ha="center")
for x, label, color in [
    (33, "False\nalarm", RED),
    (54, "In-window\nanswer", GREEN),
    (67, "Redundant\nanswer", ORANGE),
    (86, "Late", RED),
]:
    ax.scatter([x], [44.5], s=75, color=color, zorder=5, edgecolors="white")
    text(x, 46.4, label, 9, color, ha="center")
span(46, 54, 37.7, "Response-onset delay", GREEN, 36.5)
text(4, 33.9, "Window rule", 10, GREEN, "bold")
text(
    19,
    33.9,
    "Point events: tolerance limit or next trigger, whichever comes first; the endpoint is excluded.",
    11,
)
text(4, 31.5, "Assignment", 10, GREEN, "bold")
text(
    19,
    31.5,
    "Each dot = segment onset (first token); content is judged separately. In-window does not imply correct.",
    10,
)
text(4, 29.1, "State tasks", 10, GREEN, "bold")
text(
    19,
    29.1,
    "Use the annotated interval during which the target state remains valid.",
    10,
)
text(
    4,
    27.2,
    "Video timestamps define evidence and windows; aligned runtime clocks measure latency. Timelines are schematic.",
    9,
    MUTED,
)

for extension in ("png", "pdf", "svg"):
    fig.savefig(
        OUT / f"evaluation-design-report.en.{extension}", dpi=180, facecolor="white"
    )
plt.close(fig)


==> figures/main/draw_execution_modes.py <==
"""English TRACE execution-condition diagram for the standard comparison."""

from pathlib import Path
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, Rectangle

OUT = Path(__file__).resolve().parent
INK, GRAY = "#183447", "#617482"
BLUE, GREEN, PURPLE = "#247ac2", "#168673", "#8056ac"
plt.rcParams.update({"font.family": "DejaVu Sans", "pdf.fonttype": 42, "svg.fonttype": "none"})
fig, ax = plt.subplots(figsize=(16, 9.2))
fig.subplots_adjust(left=0.025, right=0.975, top=0.97, bottom=0.035)
ax.set(xlim=(0, 100), ylim=(0, 100))
ax.axis("off")

def text(x, y, label, size=11, color=INK, bold=False, ha="left"):
    ax.text(x, y, label, fontsize=size, color=color,
            weight="bold" if bold else "normal", ha=ha, va="center", linespacing=1.35)

def rect(x, y, w, h, fill, edge="none"):
    ax.add_patch(Rectangle((x, y), w, h, facecolor=fill, edgecolor=edge, lw=1.2))

def arrow(x, y, xx, yy, color=GRAY):
    ax.add_patch(FancyArrowPatch((x, y), (xx, yy), arrowstyle="->",
                                mutation_scale=13, lw=1.5, color=color))

def node(x, y, w, label, color=BLUE, fill="#dfedf9"):
    rect(x, y - 2.4, w, 4.8, fill)
    text(x + w / 2, y, label, 11, color, True, "center")

text(1, 96, "TRACE execution conditions", 22, bold=True)
text(1, 91.8,
     "The standard comparison fixes causal access while declaring how history is organized and what the reported boundary includes.",
     12, GRAY)

# State/input organization
text(1, 85.5, "STATE AND INPUT ORGANIZATION  |  How is legal visual history provided?", 15, BLUE, True)
rect(1, 57, 47, 25, "#eef5fc")
rect(51, 57, 47, 25, "#f3eef9")
text(3, 78.7, "Native Streaming", 14, BLUE, True)
text(53, 78.7, "Query-time causal prefix", 14, PURPLE, True)
for x, frame, state in [(5, "Frame 1", "State 1"), (20, "Frame 2", "State 2"), (35, "Frame 3", "State 3")]:
    node(x, 71.5, 10, frame)
    arrow(x + 5, 69, x + 5, 66.5)
    node(x, 63.5, 10, state, GREEN, "#cfeade")
arrow(15, 63.5, 20, 63.5, GREEN)
arrow(30, 63.5, 35, 63.5, GREEN)
text(3, 59, "Incoming frames update persistent internal state.")
node(54, 71.5, 24, "Legal video prefix", PURPLE, "#e6dcf1")
arrow(78, 71.5, 84, 71.5, PURPLE)
node(84, 71.5, 11, "Model", PURPLE, "#e6dcf1")
text(53, 64.5, "The causal history is reconstructed when the question arrives.")
text(53, 59, "Future frames remain excluded; the execution path is different.")

# Proactive response mode note
rect(1, 47.5, 97, 6.2, "#edf7f2")
text(3, 50.6, "PROACTIVE RESPONSE MODE", 12.5, GREEN, True)
text(25, 50.6, "All standard Proactive configurations receive one monitoring instruction and self-initiate responses.", 11.5, INK)

# Evaluation boundary
text(1, 42.5, "EVALUATION BOUNDARY  |  Which components contribute to the reported result?", 15, PURPLE, True)
rect(1, 13, 47, 26, "#f1f4f8")
rect(51, 13, 47, 26, "#f1f4f8")
text(3, 35.5, "Model + Adapter", 14, BLUE, True)
text(53, 35.5, "Complete system", 14, PURPLE, True)
rect(3, 21.5, 43, 9.5, "white", BLUE)
node(5, 26.2, 16, "Adapter")
arrow(21, 26.2, 27, 26.2)
node(27, 26.2, 16, "Model")
text(3, 16.5, "Reported measurements cover the adapted model path.")
rect(53, 20.5, 43, 10.5, "white", PURPLE)
node(54, 25.7, 12, "Memory", PURPLE, "#eee6f6")
node(69, 25.7, 12, "Scheduler", PURPLE, "#eee6f6")
node(84, 25.7, 11, "Model(s)", PURPLE, "#eee6f6")
arrow(66, 25.7, 69, 25.7, PURPLE)
arrow(81, 25.7, 84, 25.7, PURPLE)
text(53, 16.5, "External memory and orchestration remain inside the boundary.")

text(1, 8.3, "Deployment is declared separately (e.g., local weights or local service).", 11, GRAY)
text(1, 4.6, "Execution conditions define what a measurement includes; they are not capability levels.", 11, bold=True)

fig.canvas.draw()
renderer = fig.canvas.get_renderer()
for label in ax.texts:
    bounds = label.get_window_extent(renderer)
    if bounds.x0 < -1 or bounds.y0 < -1 or bounds.x1 > fig.bbox.width + 1 or bounds.y1 > fig.bbox.height + 1:
        raise ValueError(f"Clipped text: {label.get_text()}")
for ext in ("png", "pdf", "svg"):
    fig.savefig(OUT / f"execution-modes-report.en.{ext}", dpi=180, facecolor="white")
plt.close(fig)


==> figures/main/draw_results.py <==
"""Redraw TRACE Figures 3–5 in the archived paper's visual style.

Run: python figures/main/draw_results.py
Requires matplotlib. Data and provenance: results_plot_data.json.
Exports vector PDF/SVG and 220-dpi PNG using the existing LaTeX filenames.
"""

from pathlib import Path
import json

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.ticker import FixedLocator, FuncFormatter, NullLocator
from matplotlib.text import Text

OUT = Path(__file__).resolve().parent
DATA = json.loads((OUT / "results_plot_data.json").read_text())
MODELS = {d["model"]: d for d in DATA["models"]}
INK, MUTED, GRID, EDGE, LEADER = "#172B40", "#64748B", "#E2E8F0", "#CBD5E1", "#94A3B8"
plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 14,
    "text.color": INK, "axes.labelcolor": "#475569",
    "xtick.color": "#475569", "ytick.color": "#475569",
    "axes.edgecolor": EDGE, "axes.linewidth": 1.0,
    "pdf.fonttype": 42, "ps.fonttype": 42, "svg.fonttype": "none",
    "savefig.facecolor": "white",
})


def marker(name, qa=False):
    if "duplex" in name:
        return "D"
    if name == "AURA" and qa:
        return "v"
    return {"JoyAI": "s"}.get(name, "o")


def point(ax, name, x, y, qa=False):
    color = MODELS[name]["color"]
    ax.scatter(x, y, s=100, marker=marker(name, qa=qa),
               facecolor="white" if "duplex" in name else color,
               edgecolor=color if "duplex" in name else "white",
               linewidth=1.7 if "duplex" in name else 0.7, zorder=4)


def label(ax, name, xy, position, ha="left"):
    # Positions are explicit and reproducible; leader lines connect displaced labels.
    display = name.replace(" (native duplex)", "\n(duplex)")
    artist = ax.annotate(display, xy=xy, xytext=position, textcoords="data",
                        ha=ha, va="center", fontsize=13.3, linespacing=1.12,
                        bbox={"facecolor": "white", "edgecolor": "none", "pad": 1.1, "alpha": 0.94},
                        arrowprops={"arrowstyle": "-", "color": LEADER,
                                    "lw": 0.9, "shrinkA": 2, "shrinkB": 4},
                        zorder=5, annotation_clip=False)
    return artist


def axes_style(ax, xlabel, ylabel=None):
    ax.spines[["top", "right"]].set_visible(False)
    ax.grid(True, color=GRID, lw=0.9)
    ax.set_axisbelow(True)
    ax.tick_params(length=0, pad=9, labelsize=13.2)
    ax.set_xlabel(xlabel, fontsize=14, labelpad=12)
    if ylabel:
        ax.set_ylabel(ylabel, fontsize=14, labelpad=12)


def legend(fig, qa=False):
    groups = [("o", "Native model + Adapter" if qa else "Native autonomous"),
              ("s", "End-to-end system"), ("D", "Native duplex (diagnostic)")]
    if qa:
        groups.insert(2, ("v", "Non-native prefix input"))
    handles = [Line2D([], [], linestyle="none", marker=m, markersize=8,
                      markerfacecolor="white" if m == "D" else MUTED,
                      markeredgecolor=MUTED, label=t) for m, t in groups]
    # Column-major legend order creates two balanced rows below the x-axis labels.
    fig.legend(handles=handles, loc="lower center", bbox_to_anchor=(0.53, 0.008),
               ncol=4 if qa else 3, frameon=False, fontsize=11.7, columnspacing=2.3,
               handletextpad=0.6, labelspacing=0.7)


def save(fig, stem):
    fig.canvas.draw()
    renderer = fig.canvas.get_renderer()
    # Check labels and legends against the exported page, including axis titles.
    for artist in fig.findobj(Text):
        if not artist.get_visible() or not artist.get_text():
            continue
        box = artist.get_window_extent(renderer)
        if box.x0 < -1 or box.y0 < -1 or box.x1 > fig.bbox.width + 1 or box.y1 > fig.bbox.height + 1:
            raise ValueError(f"Text outside figure: {artist.get_text()}")
    for extension in ("pdf", "png", "svg"):
        fig.savefig(OUT / f"{stem}.{extension}", dpi=220)
    plt.close(fig)
    print(f"Rendered {stem}")


def qa_figure():
    # Same aspect ratio as the currently embedded PDF; the manuscript floats need no changes.
    fig, axs = plt.subplots(1, 2, figsize=(14, 6.2))
    fig.subplots_adjust(left=0.074, right=0.985, bottom=0.275, top=0.80, wspace=0.22)
    fig.text(0.074, 0.958, "QA  /  833 records", color=MUTED, fontsize=13)
    axs[0].set_title("(a) Accuracy and response latency", loc="left", fontsize=15, weight="bold", pad=19)
    axs[1].set_title("(b) Accuracy and generation workload", loc="left", fontsize=15, weight="bold", pad=19)
    for ax in axs:
        ax.set_ylim(-5, 89)
        ax.set_yticks([0, 20, 40, 60, 80])
    axs[0].set_xlim(0, 1030)
    axs[0].set_xticks([0, 200, 400, 600, 800, 1000])
    axs[1].set_xscale("log")
    axs[1].set_xlim(1.65, 850)
    axs[1].xaxis.set_major_locator(FixedLocator([3, 10, 30, 100, 300]))
    axs[1].xaxis.set_major_formatter(FuncFormatter(lambda x, _: f"{x:g}"))
    axs[1].xaxis.set_minor_locator(NullLocator())
    axes_style(axs[0], "Median response latency (ms)", "QA accuracy (%)")
    axes_style(axs[1], "Recorded output tokens / QA record (log scale)")
    positions_left = {
        "LiveCC": (230, 73, "left"), "MOSS-Preview": (60, 51, "left"),
        "MOSS-VL": (410, 84, "left"), "ThinkStream": (430, 51, "left"),
        "AURA": (805, 84, "right"), "JoyAI": (900, 57, "left"),
        "VideoLLM-Online": (660, 15, "left"),
        "MiniCPM-O (native duplex)": (240, 15, "left"),
    }
    positions_right = {
        "AURA": (3.6, 83, "left"), "JoyAI": (2.5, 54, "left"),
        "MOSS-VL": (48, 84, "right"), "MOSS-Preview": (48, 52, "center"),
        "LiveCC": (210, 73, "left"), "ThinkStream": (520, 51, "right"),
        "VideoLLM-Online": (72, 15, "left"),
        "MiniCPM-O (native duplex)": (8, 15, "left"),
    }
    for name, d in MODELS.items():
        for ax, x, positions in [(axs[0], d["qa_latency_ms"], positions_left),
                                  (axs[1], d["qa_tokens"] / DATA["provenance"]["qa_records"], positions_right)]:
            y = d["qa_accuracy"]
            point(ax, name, x, y, qa=True)
            tx, ty, ha = positions[name]
            label(ax, name, (x, y), (tx, ty), ha)
    legend(fig, qa=True)
    save(fig, "fig_qa_accuracy_workload")


def proactive_canvas(title):
    fig, ax = plt.subplots(figsize=(14, 6.4))
    fig.subplots_adjust(left=0.089, right=0.98, bottom=0.265, top=0.80)
    fig.text(0.089, 0.958, "PROACTIVE  /  1,270 target windows · W = 5 s", color=MUTED, fontsize=13)
    ax.set_title(title, loc="left", fontsize=16, weight="bold", pad=19)
    return fig, ax


def quality_delay_figure():
    fig, ax = proactive_canvas("Response quality and timeliness")
    ax.set_xlim(-0.10, 3.35)
    ax.set_ylim(-3, 51)
    ax.set_xticks([0, 0.5, 1, 1.5, 2, 2.5, 3])
    ax.set_yticks([0, 10, 20, 30, 40, 50])
    axes_style(ax, "Median response delay after trigger (s)", "In-window accuracy (%)")
    positions = {
        "LiveCC": (1.40, 17, "left"), "MOSS-VL": (0.49, 17, "left"),
        "MOSS-Preview": (0.43, 8.5, "left"), "ThinkStream": (2.36, 7, "left"),
        "VideoLLM-Online": (0.40, 0.5, "left"), "AURA": (1.40, 9, "left"),
        "JoyAI": (1.29, 26, "left"), "MiniCPM-O (native duplex)": (1.44, 1.1, "left"),
    }
    for name, d in MODELS.items():
        x, y = d["pro_delay_s_unrounded"], d["pro_accuracy"]
        low, high = d["pro_ci95"]
        ax.errorbar(x, y, yerr=[[y-low], [high-y]], fmt="none", ecolor=d["color"],
                    elinewidth=1.4, capsize=4, capthick=1.2, alpha=0.85, zorder=3)
        point(ax, name, x, y)
        tx, ty, ha = positions[name]
        label(ax, name, (x, y), (tx, ty), ha)
    ax.text(0.018, 0.96, "Error bars: video-clustered 95% CI", transform=ax.transAxes,
            color=MUTED, fontsize=11.8, va="top")
    legend(fig)
    save(fig, "fig_proactive_quality_delay")


def behavior_figure():
    fig, ax = proactive_canvas("False alarms and missed target windows")
    ax.set_xlim(32, 96)
    ax.set_ylim(-6, 84)
    ax.set_xticks([40, 50, 60, 70, 80, 90])
    ax.set_yticks([0, 20, 40, 60, 80])
    axes_style(ax, "False-alarm rate (% of response episodes)", "Miss rate (% of target windows)")
    positions = {
        "LiveCC": (68, 10, "left"), "MOSS-VL": (38, 57, "left"),
        "MOSS-Preview": (78, 26, "left"), "ThinkStream": (69, 77, "right"),
        "VideoLLM-Online": (85, 51, "left"), "AURA": (58, 58, "left"),
        "JoyAI": (47, 24, "right"), "MiniCPM-O (native duplex)": (85, 74, "left"),
    }
    for name, d in MODELS.items():
        x, y = d["pro_false_alarm"], d["pro_miss"]
        point(ax, name, x, y)
        tx, ty, ha = positions[name]
        label(ax, name, (x, y), (tx, ty), ha)
    legend(fig)
    save(fig, "fig_proactive_fa_miss")


if __name__ == "__main__":
    qa_figure()
    quality_delay_figure()
    behavior_figure()

